Renormalization of the flavor-singlet axial-vector current and its anomaly in dimensional regularization

The renormalization constant $Z_J$ of the flavor-singlet axial-vector current with a non-anticommuting $\gamma_5$ in dimensional regularization is determined to order $\alpha_s^3$ in QCD with massless quarks. The result is obtained by computing the matrix elements of the operators appearing in the axial-anomaly equation $\big[\partial_{\mu} J^{\mu}_{5} \big]_{R} = \frac{\alpha_s}{4 \pi}\, n_f\, {\displaystyle \mathrm{T}_{F}} \, \big[F \tilde{F} \big]_{R}$ between the vacuum and a state of two (off-shell) gluons to 4-loop order. Furthermore, through this computation, the conjectured equality between the $\overline{\mathrm{MS}}$ renormalization constant $Z_{F\tilde{F}}$ associated with the operator $\big[F \tilde{F} \big]_{R}$ and that of $\alpha_s$ is verified explicitly to hold true at 4-loop order. This equality automatically ensures a relation between the respective anomalous dimensions, $\gamma_{{\scriptscriptstyle J}} = \frac{\alpha_s}{4 \pi}\, n_f\, {\displaystyle \mathrm{T}_{F}} \, \gamma_{{\scriptscriptstyle FJ}} $, at order $\alpha_s^4$ given the validity of the axial-anomaly equation which was used to determine the non-$\overline{\mathrm{MS}}$ piece of $Z_J$ for the particular $\gamma_5$ prescription in use.

==> anc/MatrixElements.m <==
(* ::Package:: *)

(*                             Taushif Ahmed, Long Chen, Michal Czakon                                          *) 
(* Renormalization of the flavor-singlet axial-vector current and its anomaly in dimensional regularization     *) 
(*                                                                                                              *)
(* Expressions of the bare matrix elements Mlhs and Mrhs defined by eq.(3.3) and eq.(3.5), respectively, 
   in the associated article up to 4-loop order.                                                                *)
(* The l.h.s bare matrix elements are saved in Mlhs[l] with the argument l being the loop order (from 1 to 4);
   The r.h.s bare matrix elements are saved in Mrhs[l] with the argument l being the loop order (from 0 to 4);
   The QCD (bare) coupling factors asB^l are not included in the expressions documented below.                  *)
(* ep = (4-D)/2 with spacetime dimension D; xi denotes the bare gauge-fixing parameter.                         *)
(* The 4-loop results are given only in Feynman gauge xi=0.                                                     *)
(* SU(Nc) color factors: {CA,CF,NA,d4AA,d4RA,d4RR} with TF=1/2; nf is the number of quarks.                     *)
ColorFactors={CF -> (-1 + Nc^2)/(2*Nc), CA -> Nc, NA -> -1 + Nc^2, d4RA -> (Nc*(-1 + Nc^2)*(6 + Nc^2))/48, 
 d4AA -> (Nc^2*(-1 + Nc^2)*(36 + Nc^2))/24, d4RR -> ((-1 + Nc^2)*(18 - 6*Nc^2 + Nc^4))/(96*Nc^2)};


Mlhs[1]=nf*(4 - (20*ep)/3 + ep^2*(8/3 - Pi^2/3) + ep^3*((5*Pi^2)/9 - (28*Zeta[3])/3));

Mlhs[2]=nf*((32*CA)/3 + 16*CF + (34*CA*xi)/3 - 2*CA*xi^2 + (8*CA - 2*CA*xi)/ep + 
  (ep*(76*CA + 124*CF - 4*CA*Pi^2 - 32*CA*xi + CA*Pi^2*xi - 2*CA*xi^2 + 144*CA*Zeta[3] - 144*CF*Zeta[3]))/3 + 
  (ep^2*(3810*CA + 7350*CF - 80*CA*Pi^2 - 120*CF*Pi^2 + 36*CA*Pi^4 - 36*CF*Pi^4 + 840*CA*xi - 85*CA*Pi^2*xi - 
     120*CA*xi^2 + 15*CA*Pi^2*xi^2 - 6720*CA*Zeta[3] + 1440*CF*Zeta[3] - 660*CA*xi*Zeta[3]))/45);
     
Mlhs[3]=nf*(-24*CF^2 + (32*CA*nf*xi)/3 - 8*CA*CF*xi^2 - (8*CA*nf*xi^2)/3 - (5*CA^2*xi^3)/2 + (3*CA^2*xi^4)/4 + 
  (21*CA^2 - 2*CA*nf - (13*CA^2*xi)/2 + CA^2*xi^2)/ep^2 + 
  (1506*CA^2 + 736*CA*CF - 236*CA*nf - 208*CF*nf + 293*CA^2*xi - 96*CA*CF*xi + 32*CA*nf*xi - 190*CA^2*xi^2 - 
    16*CA*nf*xi^2 + 36*CA^2*xi^3)/(12*ep) + (CA*nf*(-377 + 3*Pi^2 - 480*Zeta[3]))/6 + 
  (CA^2*xi*(-433 + 39*Pi^2 - 288*Zeta[3]))/24 + (CA^2*xi^2*(-4 - 3*Pi^2 - 12*Zeta[3]))/12 + 
  (2*CA*CF*xi*(17 + 36*Zeta[3]))/3 - (16*CA*CF*(-80 + 51*Zeta[3]))/3 + CF*nf*(-94 + 64*Zeta[3]) + 
  (CA^2*(1885 - 21*Pi^2 + 1152*Zeta[3]))/4 + ep*((13*CA^2*xi^3)/3 - (3*CA^2*Pi^2*xi^3)/4 + (7*CA^2*xi^4)/4 + 
    (-20*CA*nf*xi^2 + CA*nf*Pi^2*xi^2)/3 + (CA^2*xi*(40545 - 1465*Pi^2 - 48*Pi^4 - 13640*Zeta[3]))/240 + 
    (CA*CF*xi*(5 + 10*Pi^2 + 2*Pi^4 - 560*Zeta[3]))/5 + (CA^2*xi^2*(-10200 + 475*Pi^2 - 2*Pi^4 - 360*Zeta[3]))/
     120 - (2*CA*nf*xi*(-8 + Pi^2 - 32*Zeta[3]))/3 + CA*CF*xi^2*(-110/3 + 24*Zeta[3]) + 
    (CA*nf*(-10801 + 177*Pi^2 - 48*Pi^4 + 1320*Zeta[3]))/36 + (CF*nf*(-9035 + 65*Pi^2 + 16*Pi^4 + 2400*Zeta[3]))/
     15 - (2*CF^2*(127 + 492*Zeta[3] - 720*Zeta[5]))/3 - 
    (2*CA*CF*(-19320 + 115*Pi^2 + 34*Pi^4 - 160*Zeta[3] + 5800*Zeta[5]))/15 + 
    (CA^2*(736795 - 11295*Pi^2 + 1728*Pi^4 - 156840*Zeta[3] + 21600*Zeta[5]))/360));
    
Mlhs[4]=nf*((32029891*CA^3)/1296 + (5456347*CA^2*CF)/243 - (5848*CA*CF^2)/3 + (136*CF^3)/3 + (1111*CA^3)/(18*ep^3) + 
  (8333*CA^3)/(12*ep^2) + (5788*CA^2*CF)/(27*ep^2) + (897247*CA^3)/(216*ep) + (209663*CA^2*CF)/(81*ep) - 
  (1840*CA*CF^2)/(9*ep) - (4648021*CA^2*nf)/648 - (5396497*CA*CF*nf)/486 - (1400*CF^2*nf)/9 - 
  (127*CA^2*nf)/(9*ep^3) - (405*CA^2*nf)/(2*ep^2) - (3494*CA*CF*nf)/(27*ep^2) - (124933*CA^2*nf)/(108*ep) - 
  (105763*CA*CF*nf)/(81*ep) - (8*CF^2*nf)/(9*ep) + (38908*CA*nf^2)/81 + (234928*CF*nf^2)/243 + 
  (8*CA*nf^2)/(9*ep^3) + (40*CA*nf^2)/(3*ep^2) + (352*CF*nf^2)/(27*ep^2) + (1928*CA*nf^2)/(27*ep) + 
  (8960*CF*nf^2)/(81*ep) - (8333*CA^3*Pi^2)/36 - (5788*CA^2*CF*Pi^2)/81 - (1111*CA^3*Pi^2)/(54*ep) + 
  (135*CA^2*nf*Pi^2)/2 + (3494*CA*CF*nf*Pi^2)/81 + (127*CA^2*nf*Pi^2)/(27*ep) - (40*CA*nf^2*Pi^2)/9 - 
  (352*CF*nf^2*Pi^2)/81 - (8*CA*nf^2*Pi^2)/(27*ep) + (2131*CA^3*Pi^4)/90 - (937*CA^2*CF*Pi^4)/45 - 
  (203*CA^2*nf*Pi^4)/15 + (478*CA*CF*nf*Pi^4)/45 + (64*CA*nf^2*Pi^4)/45 - (16*CF*nf^2*Pi^4)/15 + 
  (12613*CA^3*Zeta[3])/27 - (15646*CA^2*CF*Zeta[3])/9 - (6208*CA*CF^2*Zeta[3])/3 - 384*CF^3*Zeta[3] + 
  (4262*CA^3*Zeta[3])/(3*ep) - (3748*CA^2*CF*Zeta[3])/(3*ep) - (41990*CA^2*nf*Zeta[3])/27 + 
  (20164*CA*CF*nf*Zeta[3])/9 + 1248*CF^2*nf*Zeta[3] - (812*CA^2*nf*Zeta[3])/ep + (1912*CA*CF*nf*Zeta[3])/(3*ep) + 
  (3520*CA*nf^2*Zeta[3])/27 - (1024*CF*nf^2*Zeta[3])/3 + (256*CA*nf^2*Zeta[3])/(3*ep) - (64*CF*nf^2*Zeta[3])/ep + 
  60*CA^3*Zeta[5] - (64960*CA^2*CF*Zeta[5])/9 + 4480*CA*CF^2*Zeta[5] + (1360*CA^2*nf*Zeta[5])/3 + 
  (12160*CA*CF*nf*Zeta[5])/9 - 1280*CF^2*nf*Zeta[5]);    
  
  
Mrhs[0]=8*(1 - (11*ep)/3 + 4*ep^2 - (4*ep^3)/3);

Mrhs[1]=8*((2*CA - (CA*xi)/2)/ep + (-8*CA + 23*CA*xi - 3*CA*xi^2)/6 + 
  (ep*(-48*CA - 4*CA*Pi^2 - 176*CA*xi + CA*Pi^2*xi + 20*CA*xi^2))/24 + 
  (ep^2*(96*CA + 8*CA*Pi^2 + 384*CA*xi - 23*CA*Pi^2*xi - 24*CA*xi^2 + 3*CA*Pi^2*xi^2 - 336*CA*Zeta[3] + 
     84*CA*xi*Zeta[3]))/72 + (ep^3*(480*CA*Pi^2 - 188*CA*Pi^4 - 3840*CA*xi + 1760*CA*Pi^2*xi + 47*CA*Pi^4*xi - 
     200*CA*Pi^2*xi^2 + 8960*CA*Zeta[3] - 25760*CA*xi*Zeta[3] + 3360*CA*xi^2*Zeta[3]))/2880);

Mrhs[2]=8*((42*CA^2 - 4*CA*nf - 13*CA^2*xi + 2*CA^2*xi^2)/(8*ep^2) + 
  (1002*CA^2 - 188*CA*nf - 288*CF*nf + 449*CA^2*xi + 32*CA*nf*xi - 214*CA^2*xi^2 - 16*CA*nf*xi^2 + 36*CA^2*xi^3)/
   (48*ep) + (3814*CA^2 - 436*CA*nf - 736*CF*nf - 84*CA^2*Pi^2 + 8*CA*nf*Pi^2 - 1029*CA^2*xi + 128*CA*nf*xi + 
    26*CA^2*Pi^2*xi + 656*CA^2*xi^2 - 4*CA^2*Pi^2*xi^2 - 204*CA^2*xi^3 + 18*CA^2*xi^4 + 384*CA^2*Zeta[3] - 
    1152*CA*nf*Zeta[3] + 768*CF*nf*Zeta[3] + 288*CA^2*xi*Zeta[3] - 24*CA^2*xi^2*Zeta[3])/96 + 
  (ep*(461070*CA^2 - 81060*CA*nf - 117600*CF*nf - 10020*CA^2*Pi^2 + 1880*CA*nf*Pi^2 + 2880*CF*nf*Pi^2 + 
     192*CA^2*Pi^4 - 576*CA*nf*Pi^4 + 384*CF*nf*Pi^4 + 72495*CA^2*xi - 3840*CA*nf*xi - 4490*CA^2*Pi^2*xi - 
     320*CA*nf*Pi^2*xi + 144*CA^2*Pi^4*xi - 39600*CA^2*xi^2 - 960*CA*nf*xi^2 + 2140*CA^2*Pi^2*xi^2 + 
     160*CA*nf*Pi^2*xi^2 - 12*CA^2*Pi^4*xi^2 + 5280*CA^2*xi^3 - 360*CA^2*Pi^2*xi^3 + 180*CA^2*xi^4 - 
     230400*CA^2*Zeta[3] + 107520*CA*nf*Zeta[3] - 39360*CA^2*xi*Zeta[3] + 1680*CA^2*xi^2*Zeta[3]))/2880 + 
  (ep^2*(2617770*CA^2 - 392940*CA*nf - 644640*CF*nf - 38140*CA^2*Pi^2 + 4360*CA*nf*Pi^2 + 7360*CF*nf*Pi^2 - 
     7092*CA^2*Pi^4 + 3528*CA*nf*Pi^4 - 16275*CA^2*xi + 61440*CA*nf*xi + 10290*CA^2*Pi^2*xi - 
     1280*CA*nf*Pi^2*xi - 1494*CA^2*Pi^4*xi - 44160*CA^2*xi^2 - 3840*CA*nf*xi^2 - 6560*CA^2*Pi^2*xi^2 + 
     84*CA^2*Pi^4*xi^2 + 2880*CA^2*xi^3 + 2040*CA^2*Pi^2*xi^3 + 1440*CA^2*xi^4 - 180*CA^2*Pi^2*xi^4 - 
     1363200*CA^2*Zeta[3] + 171520*CA*nf*Zeta[3] + 414720*CF*nf*Zeta[3] - 3840*CA^2*Pi^2*Zeta[3] + 
     11520*CA*nf*Pi^2*Zeta[3] - 7680*CF*nf*Pi^2*Zeta[3] - 355840*CA^2*xi*Zeta[3] + 5120*CA*nf*xi*Zeta[3] - 
     2880*CA^2*Pi^2*xi*Zeta[3] + 124160*CA^2*xi^2*Zeta[3] + 8960*CA*nf*xi^2*Zeta[3] + 
     240*CA^2*Pi^2*xi^2*Zeta[3] - 24480*CA^2*xi^3*Zeta[3] + 161280*CA^2*Zeta[5] - 483840*CA*nf*Zeta[5] + 
     322560*CF*nf*Zeta[5] + 120960*CA^2*xi*Zeta[5] - 10080*CA^2*xi^2*Zeta[5]))/5760);
     
Mrhs[3]=8*((16556935*CA^3)/5184 + (1111*CA^3)/(72*ep^3) + (20555*CA^3)/(144*ep^2) + (539755*CA^3)/(864*ep) + 
  (440717383*CA^3*ep)/31104 - (2499025*CA^2*nf)/2592 - (221885*CA*CF*nf)/216 - (233*CF^2*nf)/6 - 
  (127*CA^2*nf)/(36*ep^3) - (3137*CA^2*nf)/(72*ep^2) - (69*CA*CF*nf)/(2*ep^2) - (74953*CA^2*nf)/(432*ep) - 
  (6401*CA*CF*nf)/(36*ep) - (3*CF^2*nf)/ep - (64146601*CA^2*ep*nf)/15552 - (6402029*CA*CF*ep*nf)/1296 - 
  (773*CF^2*ep*nf)/4 + (5449*CA*nf^2)/81 + (3067*CF*nf^2)/27 + (2*CA*nf^2)/(9*ep^3) + (26*CA*nf^2)/(9*ep^2) + 
  (4*CF*nf^2)/ep^2 + (278*CA*nf^2)/(27*ep) + (158*CF*nf^2)/(9*ep) + (66830*CA*ep*nf^2)/243 + 
  (85699*CF*ep*nf^2)/162 - (20555*CA^3*Pi^2)/576 - (1111*CA^3*Pi^2)/(288*ep) - (539755*CA^3*ep*Pi^2)/3456 + 
  (3137*CA^2*nf*Pi^2)/288 + (69*CA*CF*nf*Pi^2)/8 + (127*CA^2*nf*Pi^2)/(144*ep) + (74953*CA^2*ep*nf*Pi^2)/1728 + 
  (6401*CA*CF*ep*nf*Pi^2)/144 + (3*CF^2*ep*nf*Pi^2)/4 - (13*CA*nf^2*Pi^2)/18 - CF*nf^2*Pi^2 - 
  (CA*nf^2*Pi^2)/(18*ep) - (139*CA*ep*nf^2*Pi^2)/54 - (79*CF*ep*nf^2*Pi^2)/18 + (257*CA^3*Pi^4)/360 - 
  (315779*CA^3*ep*Pi^4)/34560 - (367*CA^2*nf*Pi^4)/180 + (59*CA*CF*nf*Pi^4)/45 + (8441*CA^2*ep*nf*Pi^4)/5760 + 
  (599*CA*CF*ep*nf*Pi^4)/270 + (44*CF^2*ep*nf*Pi^4)/15 + (4*CA*nf^2*Pi^4)/15 - (8*CF*nf^2*Pi^4)/45 - 
  (613*CA*ep*nf^2*Pi^4)/2160 - (64*CF*ep*nf^2*Pi^4)/135 - (125*CA^3*ep*Pi^6)/378 + (200*CA^2*ep*nf*Pi^6)/567 + 
  (40*CA*CF*ep*nf*Pi^6)/189 - (80*CF^2*ep*nf*Pi^6)/189 + (616541*CA^3*xi)/3456 - (241*CA^3*xi)/(48*ep^3) + 
  (3799*CA^3*xi)/(288*ep^2) - (2017*CA^3*xi)/(192*ep) + (5242949*CA^3*ep*xi)/20736 + (9*CA^2*nf*xi)/8 + 
  (199*CA*CF*nf*xi)/12 + (CA^2*nf*xi)/(3*ep^3) + (139*CA^2*nf*xi)/(36*ep^2) + (3*CA*CF*nf*xi)/ep^2 + 
  (179*CA^2*nf*xi)/(12*ep) - (43*CA*CF*nf*xi)/(6*ep) + (73369*CA^2*ep*nf*xi)/432 - (451*CA*CF*ep*nf*xi)/24 + 
  (44*CA*nf^2*xi)/27 - (8*CA*nf^2*xi)/(9*ep) - (1532*CA*ep*nf^2*xi)/81 - (3799*CA^3*Pi^2*xi)/1152 + 
  (241*CA^3*Pi^2*xi)/(192*ep) + (2017*CA^3*ep*Pi^2*xi)/768 - (139*CA^2*nf*Pi^2*xi)/144 - (3*CA*CF*nf*Pi^2*xi)/4 - 
  (CA^2*nf*Pi^2*xi)/(12*ep) - (179*CA^2*ep*nf*Pi^2*xi)/48 + (43*CA*CF*ep*nf*Pi^2*xi)/24 + 
  (2*CA*ep*nf^2*Pi^2*xi)/9 + (511*CA^3*Pi^4*xi)/1440 - (45403*CA^3*ep*Pi^4*xi)/23040 + (13*CA^2*nf*Pi^4*xi)/180 - 
  (CA*CF*nf*Pi^4*xi)/15 - (727*CA^2*ep*nf*Pi^4*xi)/4320 + (2*CA*CF*ep*nf*Pi^4*xi)/15 - 
  (4*CA*ep*nf^2*Pi^4*xi)/135 - (235*CA^3*ep*Pi^6*xi)/9072 - (5*CA^2*ep*nf*Pi^6*xi)/567 - (39053*CA^3*xi^2)/288 + 
  (9*CA^3*xi^2)/(8*ep^3) - (125*CA^3*xi^2)/(8*ep^2) + (121*CA^3*xi^2)/(96*ep) - (8339*CA^3*ep*xi^2)/27 + 
  (265*CA^2*nf*xi^2)/144 + (73*CA*CF*nf*xi^2)/12 - (9*CA^2*nf*xi^2)/(4*ep^2) - (25*CA^2*nf*xi^2)/(24*ep) + 
  (5*CA*CF*nf*xi^2)/(2*ep) - (1871*CA^2*ep*nf*xi^2)/864 + (189*CA*CF*ep*nf*xi^2)/8 + (125*CA^3*Pi^2*xi^2)/32 - 
  (9*CA^3*Pi^2*xi^2)/(32*ep) - (121*CA^3*ep*Pi^2*xi^2)/384 + (9*CA^2*nf*Pi^2*xi^2)/16 + 
  (25*CA^2*ep*nf*Pi^2*xi^2)/96 - (5*CA*CF*ep*nf*Pi^2*xi^2)/8 - (5*CA^3*Pi^4*xi^2)/64 + 
  (5497*CA^3*ep*Pi^4*xi^2)/11520 + (5*CA^2*ep*nf*Pi^4*xi^2)/72 + (5*CA^3*ep*Pi^6*xi^2)/324 + 
  (7469*CA^3*xi^3)/288 - (CA^3*xi^3)/(8*ep^3) + (251*CA^3*xi^3)/(48*ep^2) - (1265*CA^3*xi^3)/(144*ep) + 
  (29803*CA^3*ep*xi^3)/1152 - (5*CA^2*nf*xi^3)/4 + (CA^2*nf*xi^3)/(2*ep^2) - (13*CA^2*nf*xi^3)/(12*ep) - 
  (7*CA^2*ep*nf*xi^3)/3 - (251*CA^3*Pi^2*xi^3)/192 + (CA^3*Pi^2*xi^3)/(32*ep) + (1265*CA^3*ep*Pi^2*xi^3)/576 - 
  (CA^2*nf*Pi^2*xi^3)/8 + (13*CA^2*ep*nf*Pi^2*xi^3)/48 + (CA^3*Pi^4*xi^3)/160 - (1247*CA^3*ep*Pi^4*xi^3)/11520 + 
  (95*CA^3*ep*Pi^6*xi^3)/18144 - (81*CA^3*xi^4)/32 - (3*CA^3*xi^4)/(4*ep^2) + (59*CA^3*xi^4)/(16*ep) + 
  (469*CA^3*ep*xi^4)/96 + (CA^2*nf*xi^4)/2 + (CA^2*nf*xi^4)/(4*ep) + (5*CA^2*ep*nf*xi^4)/4 + 
  (3*CA^3*Pi^2*xi^4)/16 - (59*CA^3*ep*Pi^2*xi^4)/64 - (CA^2*ep*nf*Pi^2*xi^4)/16 + (19*CA^3*ep*Pi^4*xi^4)/2880 - 
  (5*CA^3*ep*Pi^6*xi^4)/5184 + (CA^3*xi^5)/8 - (15*CA^3*xi^5)/(32*ep) - (13*CA^3*ep*xi^5)/16 + 
  (15*CA^3*ep*Pi^2*xi^5)/128 - (CA^3*xi^6)/16 - (7*CA^3*ep*xi^6)/48 - (4679*CA^3*Zeta[3])/8 + 
  (257*CA^3*Zeta[3])/(6*ep) - (710363*CA^3*ep*Zeta[3])/144 + (3467*CA^2*nf*Zeta[3])/36 + 
  (1198*CA*CF*nf*Zeta[3])/9 + 176*CF^2*nf*Zeta[3] - (367*CA^2*nf*Zeta[3])/(3*ep) + 
  (236*CA*CF*nf*Zeta[3])/(3*ep) + (280727*CA^2*ep*nf*Zeta[3])/216 + (67591*CA*CF*ep*nf*Zeta[3])/54 + 
  (2708*CF^2*ep*nf*Zeta[3])/3 - (158*CA*nf^2*Zeta[3])/9 - (256*CF*nf^2*Zeta[3])/9 + (16*CA*nf^2*Zeta[3])/ep - 
  (32*CF*nf^2*Zeta[3])/(3*ep) - (1720*CA*ep*nf^2*Zeta[3])/27 - (5660*CF*ep*nf^2*Zeta[3])/27 - 
  (257*CA^3*ep*Pi^2*Zeta[3])/24 + (367*CA^2*ep*nf*Pi^2*Zeta[3])/12 - (59*CA*CF*ep*nf*Pi^2*Zeta[3])/3 - 
  4*CA*ep*nf^2*Pi^2*Zeta[3] + (8*CF*ep*nf^2*Pi^2*Zeta[3])/3 - (1701*CA^3*xi*Zeta[3])/16 + 
  (511*CA^3*xi*Zeta[3])/(24*ep) - (274139*CA^3*ep*xi*Zeta[3])/288 - (98*CA^2*nf*xi*Zeta[3])/9 + 
  8*CA*CF*nf*xi*Zeta[3] + (13*CA^2*nf*xi*Zeta[3])/(3*ep) - (4*CA*CF*nf*xi*Zeta[3])/ep + 
  (24287*CA^2*ep*nf*xi*Zeta[3])/108 + 9*CA*CF*ep*nf*xi*Zeta[3] - (16*CA*nf^2*xi*Zeta[3])/9 - 
  (152*CA*ep*nf^2*xi*Zeta[3])/27 - (511*CA^3*ep*Pi^2*xi*Zeta[3])/96 - (13*CA^2*ep*nf*Pi^2*xi*Zeta[3])/12 + 
  CA*CF*ep*nf*Pi^2*xi*Zeta[3] + (623*CA^3*xi^2*Zeta[3])/24 - (75*CA^3*xi^2*Zeta[3])/(16*ep) + 
  (5945*CA^3*ep*xi^2*Zeta[3])/36 + (25*CA^2*nf*xi^2*Zeta[3])/6 + (43*CA^2*ep*nf*xi^2*Zeta[3])/36 - 
  2*CA*CF*ep*nf*xi^2*Zeta[3] + (75*CA^3*ep*Pi^2*xi^2*Zeta[3])/64 - (595*CA^3*xi^3*Zeta[3])/96 + 
  (3*CA^3*xi^3*Zeta[3])/(8*ep) - (293*CA^3*ep*xi^3*Zeta[3])/8 - 2*CA^2*ep*nf*xi^3*Zeta[3] - 
  (3*CA^3*ep*Pi^2*xi^3*Zeta[3])/32 + (19*CA^3*xi^4*Zeta[3])/48 + (145*CA^3*ep*xi^4*Zeta[3])/24 + 
  133*CA^3*ep*Zeta[3]^2 - (248*CA^2*ep*nf*Zeta[3]^2)/3 + 240*CA*CF*ep*nf*Zeta[3]^2 - 160*CF^2*ep*nf*Zeta[3]^2 - 
  (529*CA^3*ep*xi*Zeta[3]^2)/24 - (10*CA^2*ep*nf*xi*Zeta[3]^2)/3 + (19*CA^3*ep*xi^2*Zeta[3]^2)/12 + 
  (17*CA^3*ep*xi^3*Zeta[3]^2)/48 - (5*CA^3*ep*xi^4*Zeta[3]^2)/96 - 125*CA^3*Zeta[5] + (6217*CA^3*ep*Zeta[5])/18 + 
  (400*CA^2*nf*Zeta[5])/3 + 80*CA*CF*nf*Zeta[5] - 160*CF^2*nf*Zeta[5] - (15487*CA^2*ep*nf*Zeta[5])/9 + 
  (5332*CA*CF*ep*nf*Zeta[5])/3 - (2000*CF^2*ep*nf*Zeta[5])/3 + (1568*CA*ep*nf^2*Zeta[5])/9 - 
  (544*CF*ep*nf^2*Zeta[5])/3 - (235*CA^3*xi*Zeta[5])/24 + (15553*CA^3*ep*xi*Zeta[5])/36 - 
  (10*CA^2*nf*xi*Zeta[5])/3 - (247*CA^2*ep*nf*xi*Zeta[5])/9 - 28*CA*CF*ep*nf*xi*Zeta[5] + 
  (35*CA^3*xi^2*Zeta[5])/6 - (3055*CA^3*ep*xi^2*Zeta[5])/48 + (10*CA^2*ep*nf*xi^2*Zeta[5])/3 + 
  (95*CA^3*xi^3*Zeta[5])/48 + (101*CA^3*ep*xi^3*Zeta[5])/48 - (35*CA^3*xi^4*Zeta[5])/96 - 
  (5*CA^3*ep*xi^4*Zeta[5])/96);

Mrhs[4]=8*((153791503265*CA^4)/746496 + (9227*CA^4)/(192*ep^4) + (1236121*CA^4)/(1728*ep^3) + 
  (34365199*CA^4)/(6912*ep^2) + (2114273441*CA^4)/(62208*ep) - (9191*d4AA)/(288*NA) - (21*d4AA)/(16*ep*NA) - 
  (11348385017*CA^3*nf)/124416 - (427563953*CA^2*CF*nf)/5184 - (127469*CA*CF^2*nf)/72 + 322*CF^3*nf - 
  (5243*CA^3*nf)/(288*ep^4) - (11479*CA^3*nf)/(36*ep^3) - (7723*CA^2*CF*nf)/(48*ep^3) - 
  (7422017*CA^3*nf)/(3456*ep^2) - (24645*CA^2*CF*nf)/(16*ep^2) + (35*CA*CF^2*nf)/(24*ep^2) - 
  (19735583*CA^3*nf)/(1296*ep) - (7045285*CA^2*CF*nf)/(576*ep) - (10103*CA*CF^2*nf)/(48*ep) + (31*CF^3*nf)/ep + 
  (832*d4RA*nf)/(9*NA) + (131953687*CA^2*nf^2)/10368 + (360503*CA*CF*nf^2)/18 + (14269*CF^2*nf^2)/9 + 
  (175*CA^2*nf^2)/(72*ep^4) + (809*CA^2*nf^2)/(18*ep^3) + (41*CA*CF*nf^2)/ep^3 + (248185*CA^2*nf^2)/(864*ep^2) + 
  (4417*CA*CF*nf^2)/(12*ep^2) + (44*CF^2*nf^2)/(3*ep^2) + (1400509*CA^2*nf^2)/(648*ep) + 
  (645899*CA*CF*nf^2)/(216*ep) + (180*CF^2*nf^2)/ep - (1216*d4RR*nf^2)/(9*NA) - (6529715*CA*nf^3)/11664 - 
  (90625*CF*nf^3)/81 - (CA*nf^3)/(9*ep^4) - (113*CA*nf^3)/(54*ep^3) - (8*CF*nf^3)/(3*ep^3) - 
  (1289*CA*nf^3)/(108*ep^2) - (20*CF*nf^3)/ep^2 - (192253*CA*nf^3)/(1944*ep) - (4654*CF*nf^3)/(27*ep) - 
  (34365199*CA^4*Pi^2)/20736 - (9227*CA^4*Pi^2)/(576*ep^2) - (1236121*CA^4*Pi^2)/(5184*ep) + 
  (7422017*CA^3*nf*Pi^2)/10368 + (8215*CA^2*CF*nf*Pi^2)/16 - (35*CA*CF^2*nf*Pi^2)/72 + 
  (5243*CA^3*nf*Pi^2)/(864*ep^2) + (11479*CA^3*nf*Pi^2)/(108*ep) + (7723*CA^2*CF*nf*Pi^2)/(144*ep) - 
  (248185*CA^2*nf^2*Pi^2)/2592 - (4417*CA*CF*nf^2*Pi^2)/36 - (44*CF^2*nf^2*Pi^2)/9 - 
  (175*CA^2*nf^2*Pi^2)/(216*ep^2) - (809*CA^2*nf^2*Pi^2)/(54*ep) - (41*CA*CF*nf^2*Pi^2)/(3*ep) + 
  (1289*CA*nf^3*Pi^2)/324 + (20*CF*nf^3*Pi^2)/3 + (CA*nf^3*Pi^2)/(27*ep^2) + (113*CA*nf^3*Pi^2)/(162*ep) + 
  (8*CF*nf^3*Pi^2)/(9*ep) - (277009*CA^4*Pi^4)/5760 + (85807*CA^4*Pi^4)/(17280*ep) + (367*d4AA*Pi^4)/(480*NA) - 
  (143449*CA^3*nf*Pi^4)/5760 + (4873*CA^2*CF*nf*Pi^4)/135 + (817*CA*CF^2*nf*Pi^4)/24 - 
  (24575*CA^3*nf*Pi^4)/(1728*ep) + (349*CA^2*CF*nf*Pi^4)/(40*ep) - (2*d4RA*nf*Pi^4)/(5*NA) + 
  (1637*CA^2*nf^2*Pi^4)/240 - (1763*CA*CF*nf^2*Pi^4)/180 - (104*CF^2*nf^2*Pi^4)/15 + 
  (815*CA^2*nf^2*Pi^4)/(216*ep) - (223*CA*CF*nf^2*Pi^4)/(90*ep) - (19*CA*nf^3*Pi^4)/90 + (128*CF*nf^3*Pi^4)/135 - 
  (4*CA*nf^3*Pi^4)/(15*ep) + (8*CF*nf^3*Pi^4)/(45*ep) - (960775*CA^4*Pi^6)/217728 - (335*d4AA*Pi^6)/(3024*NA) + 
  (35965*CA^3*nf*Pi^6)/6804 + (1055*CA^2*CF*nf*Pi^6)/378 - (1055*CA*CF^2*nf*Pi^6)/189 + 
  (5*d4RA*nf*Pi^6)/(63*NA) - (170*CA^2*nf^2*Pi^6)/243 - (80*CA*CF*nf^2*Pi^6)/189 + (160*CF^2*nf^2*Pi^6)/189 - 
  (93532045*CA^4*Zeta[3])/1728 + (85807*CA^4*Zeta[3])/(288*ep^2) - (295463*CA^4*Zeta[3])/(96*ep) + 
  (42853*d4AA*Zeta[3])/(48*NA) + (367*d4AA*Zeta[3])/(8*ep*NA) + (26595067*CA^3*nf*Zeta[3])/1728 + 
  (430657*CA^2*CF*nf*Zeta[3])/27 + (646129*CA*CF^2*nf*Zeta[3])/36 + 348*CF^3*nf*Zeta[3] - 
  (122875*CA^3*nf*Zeta[3])/(144*ep^2) + (1047*CA^2*CF*nf*Zeta[3])/(2*ep^2) - (409375*CA^3*nf*Zeta[3])/(288*ep) + 
  (19492*CA^2*CF*nf*Zeta[3])/(9*ep) + (4085*CA*CF^2*nf*Zeta[3])/(2*ep) - (4844*d4RA*nf*Zeta[3])/(3*NA) - 
  (24*d4RA*nf*Zeta[3])/(ep*NA) - (288001*CA^2*nf^2*Zeta[3])/216 - (242225*CA*CF*nf^2*Zeta[3])/54 - 
  (32848*CF^2*nf^2*Zeta[3])/9 + (4075*CA^2*nf^2*Zeta[3])/(18*ep^2) - (446*CA*CF*nf^2*Zeta[3])/(3*ep^2) + 
  (14383*CA^2*nf^2*Zeta[3])/(36*ep) - (1763*CA*CF*nf^2*Zeta[3])/(3*ep) - (416*CF^2*nf^2*Zeta[3])/ep + 
  (1664*d4RR*nf^2*Zeta[3])/(3*NA) + (809*CA*nf^3*Zeta[3])/27 + (1232*CF*nf^3*Zeta[3])/3 - 
  (16*CA*nf^3*Zeta[3])/ep^2 + (32*CF*nf^3*Zeta[3])/(3*ep^2) - (110*CA*nf^3*Zeta[3])/(9*ep) + 
  (512*CF*nf^3*Zeta[3])/(9*ep) - (85807*CA^4*Pi^2*Zeta[3])/864 + (122875*CA^3*nf*Pi^2*Zeta[3])/432 - 
  (349*CA^2*CF*nf*Pi^2*Zeta[3])/2 - (4075*CA^2*nf^2*Pi^2*Zeta[3])/54 + (446*CA*CF*nf^2*Pi^2*Zeta[3])/9 + 
  (16*CA*nf^3*Pi^2*Zeta[3])/3 - (32*CF*nf^3*Pi^2*Zeta[3])/9 + (1445231*CA^4*Zeta[3]^2)/576 + 
  (1211*d4AA*Zeta[3]^2)/(8*NA) - (133163*CA^3*nf*Zeta[3]^2)/72 + 3259*CA^2*CF*nf*Zeta[3]^2 - 
  2110*CA*CF^2*nf*Zeta[3]^2 + (1726*d4RA*nf*Zeta[3]^2)/NA + (4250*CA^2*nf^2*Zeta[3]^2)/9 - 
  944*CA*CF*nf^2*Zeta[3]^2 + 512*CF^2*nf^2*Zeta[3]^2 + (512*d4RR*nf^2*Zeta[3]^2)/NA - 
  (6960719*CA^4*Zeta[5])/1152 - (960775*CA^4*Zeta[5])/(576*ep) - (267845*d4AA*Zeta[5])/(48*NA) - 
  (335*d4AA*Zeta[5])/(8*ep*NA) - (4728745*CA^3*nf*Zeta[5])/432 + (233188*CA^2*CF*nf*Zeta[5])/9 - 
  (112975*CA*CF^2*nf*Zeta[5])/9 - 4000*CF^3*nf*Zeta[5] + (35965*CA^3*nf*Zeta[5])/(18*ep) + 
  (1055*CA^2*CF*nf*Zeta[5])/ep - (2110*CA*CF^2*nf*Zeta[5])/ep + (26125*d4RA*nf*Zeta[5])/(3*NA) + 
  (30*d4RA*nf*Zeta[5])/(ep*NA) + (101240*CA^2*nf^2*Zeta[5])/27 - (56566*CA*CF*nf^2*Zeta[5])/9 + 
  (22720*CF^2*nf^2*Zeta[5])/9 - (2380*CA^2*nf^2*Zeta[5])/(9*ep) - (160*CA*CF*nf^2*Zeta[5])/ep + 
  (320*CF^2*nf^2*Zeta[5])/ep - (1280*d4RR*nf^2*Zeta[5])/NA - (7264*CA*nf^3*Zeta[5])/27 + 
  (1024*CF*nf^3*Zeta[5])/3 + (3144967*CA^4*Zeta[7])/576 + (256375*d4AA*Zeta[7])/(48*NA) - 
  (2352077*CA^3*nf*Zeta[7])/576 + (2527*CA^2*CF*nf*Zeta[7])/12 - 2772*CA*CF^2*nf*Zeta[7] + 3360*CF^3*nf*Zeta[7] - 
  (34048*d4RA*nf*Zeta[7])/(3*NA) + (1323*CA^2*nf^2*Zeta[7])/4);                                                      

